Scalar waves from unbound orbits in a TS spacetime: PN reconstruction of the field and radiation losses in a self-force approach

We analyze scalar wave emission from unbound orbits in a Topological Star spacetime. Our study uses a self-force approach and leads to a Post-Newtonian reconstruction of the field along the orbit, both in the time domain and in the frequency domain. We also compute leading-order radiation losses, namely energy and angular momentum.

==> anc/ancillaryTSHYP_final.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    791625,      19611]
NotebookOptionsPosition[    789296,      19569]
NotebookOutlinePosition[    789700,      19585]
CellTagsIndexPosition[    789657,      19582]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Ancillary file to the paper:
Title: Scalar waves from unbound orbits in a TS spacetime: PN reconstruction \
of the field and radiation losses in a self-force approach
by: G. Di Russo, M. Bianchi, D. Bini\
\>", "Text",
 CellChangeTimes->{{3.9497375316598663`*^9, 
  3.949737547129978*^9}},ExpressionUUID->"a6dc8dba-d0fd-40df-8c91-\
c90983a58eae"],

Cell[CellGroupData[{

Cell["Reconstructed field", "Section",
 CellChangeTimes->{{3.9485701116769543`*^9, 
  3.948570117329977*^9}},ExpressionUUID->"62fa439d-b6ea-48f3-811c-\
3e061cfc58bd"],

Cell[CellGroupData[{

Cell["Time domain", "Subsection",
 CellChangeTimes->{{3.9497334441762457`*^9, 
  3.9497334473211927`*^9}},ExpressionUUID->"cf0d7e14-379a-4534-916d-\
99937f31f770"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]l0", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", "T", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"3", " ", "\[Alpha]"}]}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{"3", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"q", " ", "T", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], 
            RowBox[{"b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"3", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            SuperscriptBox["v", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"3", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"9", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"49", "+", 
              RowBox[{"25", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"30", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}], " ", "\[Epsilon]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"5", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"9", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "761"}], "+", 
              RowBox[{"165", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"90", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{"5", " ", "q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"9", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"101", "+", 
              RowBox[{"115", " ", "\[Alpha]"}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"15", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "377"}], "-", 
              RowBox[{"15", " ", "\[Alpha]"}], "+", 
              RowBox[{"90", " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"30", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "2"]}], 
        RowBox[{"4", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "2"]}], 
        RowBox[{"6", " ", "b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}]]}]], "+", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", "q", " ", 
            SuperscriptBox["v", "2"]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"5", " ", "q", " ", 
            SuperscriptBox["v", "2"]}], 
           RowBox[{"6", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"6", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"15", " ", "q", " ", "T", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"ArcSinh", "[", "T", "]"}]}], 
            RowBox[{"4", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "3"]}]]}], "+", 
          FractionBox[
           RowBox[{"11", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"6", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"15", " ", "q", " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
           RowBox[{"8", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"12", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"14", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"8", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"9", " ", "q", " ", 
          SuperscriptBox["v", "4"]}], 
         RowBox[{"64", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "4"]}], 
        RowBox[{"4", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"11", " ", "q", " ", 
         SuperscriptBox["v", "4"]}], 
        RowBox[{"120", " ", "b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}]]}]], "+", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"45", " ", "q", " ", 
             SuperscriptBox["v", "4"]}], 
            RowBox[{"64", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "3"]}]]}], "+", 
          FractionBox[
           RowBox[{"5", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"12", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"227", "+", 
              RowBox[{"120", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"120", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"45", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"64", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"49", "+", 
              RowBox[{"20", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"120", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"315", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"64", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "-", 
          FractionBox[
           RowBox[{"17", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"8", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"27", "+", 
              RowBox[{"26", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"12", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{"315", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
           RowBox[{"128", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2395", "+", 
              RowBox[{"1040", " ", "\[Alpha]"}], "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["\[Alpha]", "2"]}], "-", 
              RowBox[{"218", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
              RowBox[{"80", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"240", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"15", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "15"}], "+", 
              RowBox[{"62", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
              RowBox[{"32", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"128", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3510"}], "-", 
              RowBox[{"1600", " ", "\[Alpha]"}], "+", 
              RowBox[{"2127", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
              RowBox[{"840", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"240", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"25", " ", "q", " ", 
         SuperscriptBox["v", "6"]}], 
        RowBox[{"256", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", "q", " ", 
         SuperscriptBox["v", "6"]}], 
        RowBox[{"32", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "6"]}], 
        RowBox[{"4", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"103", " ", "q", " ", 
         SuperscriptBox["v", "6"]}], 
        RowBox[{"1680", " ", "b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}]]}]], "+", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"175", " ", "q", " ", 
            SuperscriptBox["v", "6"]}], 
           RowBox[{"256", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"683", "+", 
              RowBox[{"330", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"60", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2747", "+", 
              RowBox[{"1400", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"1680", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"5603", "+", 
              RowBox[{"2544", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"480", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"175", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"256", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"45", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"64", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"359", "+", 
              RowBox[{"154", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"1680", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1575", " ", "q", " ", "T", " ", 
             SuperscriptBox["v", "6"], " ", 
             RowBox[{"ArcSinh", "[", "T", "]"}]}], 
            RowBox[{"256", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "5"]}]]}], "+", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"8731", "+", 
              RowBox[{"4188", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"160", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "212"}], "+", 
              RowBox[{"600", " ", "\[Alpha]"}], "+", 
              RowBox[{"355", " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"60", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"1575", " ", "q", " ", 
            SuperscriptBox["v", "6"], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
           RowBox[{"512", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"11", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"1680", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "2"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "33600"}], " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"36960", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "-", 
             RowBox[{"10080", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"11875", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"12264", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"3080", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"35", " ", "q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35"}], "+", 
              RowBox[{"104", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
              RowBox[{"72", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"512", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"320", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "21287"}], " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"10176", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{"300", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
             RowBox[{"1050", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
             RowBox[{"600", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"10080", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "342333"}], " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"196784", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "-", 
             RowBox[{"66920", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"134400", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"147840", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"40320", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"10194", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
             RowBox[{"8232", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
             RowBox[{"1680", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
             RowBox[{"12600", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
             RowBox[{"5040", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
             RowBox[{"2520", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"241920", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"80640", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "8", "]"}]}], "+", 
             RowBox[{"134400", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "+", 
             RowBox[{"147840", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "+", 
             RowBox[{"40320", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "-", 
             RowBox[{"134400", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"147840", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"40320", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"134400", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}], "-", 
             RowBox[{"147840", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}], "-", 
             RowBox[{"40320", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3360", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"327572", " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "+", 
             RowBox[{"166320", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{"28000", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"67200", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"73920", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"20160", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"25257", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"24276", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"5880", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"18900", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"7560", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"3780", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
             RowBox[{"120960", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"40320", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "8", "]"}]}], "-", 
             RowBox[{"67200", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "-", 
             RowBox[{"73920", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "-", 
             RowBox[{"20160", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "+", 
             RowBox[{"67200", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"73920", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"20160", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"67200", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}], "+", 
             RowBox[{"73920", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}], "+", 
             RowBox[{"20160", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
       ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.948267270007053*^9, 3.948267271613913*^9}, {
   3.9482673403453293`*^9, 3.948267341698827*^9}, 3.948319886424746*^9, 
   3.948319925351543*^9, 3.948350506371378*^9, 3.94835055165174*^9, 
   3.948405744995016*^9, 3.94840588697151*^9, 3.948689190749228*^9, {
   3.94956104663741*^9, 
   3.949561050719143*^9}},ExpressionUUID->"8a8a9aa5-e3ae-45a1-b46e-\
30ea3ecc95b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]l1", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "q", " ", "T", " ", 
         SuperscriptBox["v", "3"], " ", "\[Epsilon]"}], 
        RowBox[{"3", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "3"]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            SuperscriptBox["v", "3"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", 
            SuperscriptBox["v", "3"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"q", " ", "T", " ", 
             SuperscriptBox["v", "5"]}], 
            RowBox[{"b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]]}], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"10", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"15", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}], " ", "\[Epsilon]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"5", " ", "q", " ", "T", " ", 
             SuperscriptBox["v", "5"]}], 
            RowBox[{"b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "3"]}]]}], "-", 
          FractionBox[
           RowBox[{"22", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"15", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"5", " ", "q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"27", "+", 
              RowBox[{"20", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"5", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"47", "+", 
              RowBox[{"20", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"15", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "q", " ", 
          SuperscriptBox["v", "2"]}], 
         RowBox[{"20", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "2"]}], 
        RowBox[{"10", " ", "b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}]]}]], "+", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"9", " ", "q", " ", 
             SuperscriptBox["v", "2"]}], 
            RowBox[{"20", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "2"]}], 
           RowBox[{"2", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"9", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"20", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"10", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"9", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"11", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"10", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{"9", " ", "q", " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
           RowBox[{"8", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"20", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"14", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"40", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"9", " ", "q", " ", 
          SuperscriptBox["v", "4"]}], 
         RowBox[{"64", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "q", " ", 
         SuperscriptBox["v", "4"]}], 
        RowBox[{"28", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "4"]}], 
        RowBox[{"280", " ", "b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}]]}]], "+", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"45", " ", "q", " ", 
             SuperscriptBox["v", "4"]}], 
            RowBox[{"64", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "3"]}]]}], "-", 
          FractionBox[
           RowBox[{"71", " ", "q", " ", 
            SuperscriptBox["v", "4"]}], 
           RowBox[{"280", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"14", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"140", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{"45", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"64", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"9", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"26", "+", 
              RowBox[{"7", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"140", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"83", "+", 
              RowBox[{"28", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"280", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"315", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"64", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"383", "+", 
              RowBox[{"112", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"280", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1359", "+", 
              RowBox[{"322", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"140", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{"315", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
           RowBox[{"128", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "175"}], "-", 
              RowBox[{"224", " ", "\[Alpha]"}], "+", 
              RowBox[{"56", " ", 
               SuperscriptBox["\[Alpha]", "2"]}], "-", 
              RowBox[{"334", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
              RowBox[{"112", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"560", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"9", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"175", "+", 
              RowBox[{"962", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
              RowBox[{"224", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"896", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "234"}], "-", 
              RowBox[{"224", " ", "\[Alpha]"}], "+", 
              RowBox[{"3885", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
              RowBox[{"1176", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"560", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"25", " ", "q", " ", 
         SuperscriptBox["v", "6"]}], 
        RowBox[{"256", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", "q", " ", 
         SuperscriptBox["v", "6"]}], 
        RowBox[{"32", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"13", " ", "q", " ", 
         SuperscriptBox["v", "6"]}], 
        RowBox[{"70", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"31", " ", "q", " ", 
         SuperscriptBox["v", "6"]}], 
        RowBox[{"1680", " ", "b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}]]}]], "+", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"175", " ", "q", " ", 
            SuperscriptBox["v", "6"]}], 
           RowBox[{"256", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"998", "+", 
              RowBox[{"475", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"420", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2403", "+", 
              RowBox[{"1120", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"1680", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"17867", "+", 
              RowBox[{"9616", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3360", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"175", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"256", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"45", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"64", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"49", "+", 
              RowBox[{"6", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"1680", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"15", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"140", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1575", " ", "q", " ", "T", " ", 
             SuperscriptBox["v", "6"], " ", 
             RowBox[{"ArcSinh", "[", "T", "]"}]}], 
            RowBox[{"256", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "5"]}]]}], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"53059", "+", 
              RowBox[{"25532", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"1120", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"7889", "+", 
              RowBox[{"3340", " ", "\[Alpha]"}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"420", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"1575", " ", "q", " ", 
            SuperscriptBox["v", "6"], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
           RowBox[{"512", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"11", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"240", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "2"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2880", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"]}], "+", 
             RowBox[{"1440", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{"115", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"56", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"24", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"35", " ", "q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35"}], "+", 
              RowBox[{"104", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
              RowBox[{"72", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"512", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2240", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"79343", "+", 
             RowBox[{"38464", " ", "\[Alpha]"}], "+", 
             RowBox[{"49260", " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"28170", " ", "\[Alpha]", " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"2520", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"5600", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "99784"}], " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"15472", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{"4256", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"67200", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"33600", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"67945", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
             RowBox[{"42420", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
             RowBox[{"5880", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
             RowBox[{"18900", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
             RowBox[{"7560", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
             RowBox[{"3780", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"67200", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "+", 
             RowBox[{"33600", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "-", 
             RowBox[{"67200", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"33600", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"67200", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}], "-", 
             RowBox[{"33600", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"16800", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "118067"}], " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"115456", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "-", 
             RowBox[{"7672", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"134400", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"67200", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"14450", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"9960", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"1680", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"12600", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"5040", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"2520", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
             RowBox[{"134400", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "-", 
             RowBox[{"67200", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "+", 
             RowBox[{"134400", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"67200", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"134400", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}], "+", 
             RowBox[{"67200", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
       ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.948267212567889*^9, 3.948267244593964*^9}, 
   3.948319892695162*^9, 3.9483199463698463`*^9, 3.948350512408242*^9, 
   3.948350571980255*^9, 3.948405750366242*^9, 3.9484058131623707`*^9, 
   3.94868915081218*^9, {3.949561053625656*^9, 
   3.949561054599959*^9}},ExpressionUUID->"60e4c21f-8f64-4f8e-b786-\
6ea6b42dbb63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]PN", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "2"]}], 
        RowBox[{"30", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "2"], " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}]}], "+", 
           RowBox[{"T", " ", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"30", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"60", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"41", " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"34", " ", 
           SuperscriptBox["T", "4"]}], "+", 
          RowBox[{"2", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{"23", "-", 
             RowBox[{"22", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"34", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"41", "-", 
           RowBox[{"608", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"296", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "4"]}], 
        RowBox[{"3360", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3360", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "4"], " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1613", "+", 
             RowBox[{"488", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"224", " ", "\[Alpha]"}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"82", "+", 
                RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "49"}], " ", 
              RowBox[{"(", 
               RowBox[{"77", "+", 
                RowBox[{"16", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"166", "-", 
                RowBox[{"70", " ", "\[Alpha]"}], "+", 
                RowBox[{
                 SuperscriptBox["T", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"47", "+", 
                   RowBox[{"28", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"6720", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "4"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"10753", "-", 
          RowBox[{"159", " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"8952", " ", 
           SuperscriptBox["T", "4"]}], "+", 
          RowBox[{"1960", " ", 
           SuperscriptBox["T", "6"]}], "-", 
          RowBox[{"1792", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", "\[Alpha]"}], "+", 
          RowBox[{"448", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{"2", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "26427"}], "-", 
             RowBox[{"2464", " ", "\[Alpha]"}], "+", 
             RowBox[{"224", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"60", "+", "\[Alpha]"}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"283", "+", 
                RowBox[{"112", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "49"}], " ", 
              RowBox[{"(", 
               RowBox[{"125", "+", 
                RowBox[{"32", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"661", "+", 
                RowBox[{"112", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"831", "+", 
                RowBox[{"840", " ", "\[Alpha]"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"131", "+", 
                   RowBox[{"56", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"151", "-", 
           RowBox[{"936", " ", 
            SuperscriptBox["T", "2"]}], "-", 
           RowBox[{"2640", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"1072", " ", 
            SuperscriptBox["T", "6"]}]}], ")"}], " ", 
         SuperscriptBox["v", "6"]}], 
        RowBox[{"13440", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"13440", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "6"], " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "19535"}], "+", 
             RowBox[{"880", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"9152", " ", "\[Alpha]"}], "+", 
             RowBox[{"168", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"283", "+", 
                RowBox[{"96", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"3099", "+", 
                RowBox[{"1580", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
          
          RowBox[{"T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"155", "+", 
                RowBox[{"74", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"29", " ", 
              RowBox[{"(", 
               RowBox[{"487", "+", 
                RowBox[{"196", " ", "\[Alpha]"}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"379", "+", 
                RowBox[{"226", " ", "\[Alpha]"}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2077", "+", 
                RowBox[{"529", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"403200", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "6"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"30", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "489879"}], "+", 
             RowBox[{"32", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5769"}], "+", 
                RowBox[{"14", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "495"}], "+", 
                RowBox[{"56", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                 "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"6597", "+", 
                RowBox[{"28", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "55"}], "+", 
                   RowBox[{"8", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
             
             RowBox[{"16", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"23085", "+", 
                RowBox[{"4", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2678", "+", 
                   RowBox[{"35", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
          RowBox[{"15", " ", 
           RowBox[{"(", 
            RowBox[{"59399", "+", 
             RowBox[{"392", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"77", "+", 
                RowBox[{"8", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"8771", "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"523", "-", 
                   RowBox[{"182", " ", "\[Alpha]"}]}], ")"}], " ", 
                 "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["T", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"127", "+", 
                RowBox[{"4", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"47", "+", 
                   RowBox[{"14", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"4577", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3865", "+", 
                   RowBox[{"532", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"57743", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"22849", "+", 
                   RowBox[{"1120", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6823559", "-", 
             RowBox[{"8489880", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"20010192", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"6626128", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"512", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5506"}], "+", 
                RowBox[{"11416", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"4817", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", "\[Alpha]"}], "-", 
             
             RowBox[{"896", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "674"}], "+", 
                RowBox[{"1393", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"12600", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"23", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   RowBox[{"5", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
             
             RowBox[{"20160", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Alpha]"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.948267390010247*^9, 3.9482673953604603`*^9}, 
   3.948319898601912*^9, 3.9483201434472237`*^9, 3.9483505183275013`*^9, 
   3.94835065602109*^9, 3.948405754532078*^9, 3.9484058432598553`*^9, {
   3.949561057172372*^9, 
   3.949561057991117*^9}},ExpressionUUID->"89df9166-ad88-442c-91c0-\
30c269e49da6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bterm", "=", 
   RowBox[{
    FractionBox["q", 
     RowBox[{"b", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["T", "2"]}]]}]], "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["q", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"q", " ", "T", " ", 
         RowBox[{"ArcSinh", "[", "T", "]"}]}], 
        RowBox[{"b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "q", " ", "T", " ", 
          RowBox[{"ArcSinh", "[", "T", "]"}]}], 
         RowBox[{"b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "q", " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
        RowBox[{"2", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox["v", "2"]}], 
         RowBox[{"4", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], "+", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", "q", " ", 
             SuperscriptBox["v", "2"]}], 
            RowBox[{"4", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"15", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{"15", " ", "q", " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
           RowBox[{"8", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
              RowBox[{"8", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"8", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "q"}], " ", 
               SuperscriptBox["v", "2"]}], "+", 
              RowBox[{"3", " ", "q", " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
              RowBox[{"q", " ", 
               SuperscriptBox["v", "2"], " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"9", " ", "q", " ", 
         SuperscriptBox["v", "4"]}], 
        RowBox[{"64", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "4"]}], 
        RowBox[{"4", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"45", " ", "q", " ", 
            SuperscriptBox["v", "4"]}], 
           RowBox[{"64", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", 
            SuperscriptBox["v", "4"]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"45", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"64", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"315", " ", "q", " ", "T", " ", 
             SuperscriptBox["v", "4"], " ", 
             RowBox[{"ArcSinh", "[", "T", "]"}]}], 
            RowBox[{"64", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "4"]}]]}], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Alpha]"}], ")"}], "2"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"6", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"315", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
           RowBox[{"128", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"15", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "15"}], "+", 
              RowBox[{"62", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
              RowBox[{"32", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"128", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"8", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], "3", " ", "q", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"16", " ", "\[Alpha]", " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"12", " ", "\[Alpha]", " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"15", " ", "T", " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"6", " ", "T", " ", "\[Alpha]", " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"3", " ", "T", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"25", " ", "q", " ", 
          SuperscriptBox["v", "6"]}], 
         RowBox[{"256", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"9", " ", "q", " ", 
         SuperscriptBox["v", "6"]}], 
        RowBox[{"32", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "6"]}], 
        RowBox[{"4", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"175", " ", "q", " ", 
             SuperscriptBox["v", "6"]}], 
            RowBox[{"256", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "4"]}]]}], "+", 
          FractionBox[
           RowBox[{"45", " ", "q", " ", 
            SuperscriptBox["v", "6"]}], 
           RowBox[{"32", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", 
            SuperscriptBox["v", "6"]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{"175", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"256", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"45", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"64", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"1575", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"256", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "+", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{"45", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"32", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"1575", " ", "q", " ", 
            SuperscriptBox["v", "6"], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
           RowBox[{"512", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"11", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"35", " ", "q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35"}], "+", 
              RowBox[{"104", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
              RowBox[{"72", " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
           RowBox[{"512", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"64", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]], "15", " ", "q", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"21", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"14", " ", "\[Alpha]", " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"8", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], "3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "+", 
             RowBox[{"16", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"16", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"4", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"15", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"6", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"3", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9483505213365602`*^9, 3.948350526347457*^9}, {
   3.948350597005*^9, 3.948350597374435*^9}, 3.948405758974689*^9, 
   3.9484057920129213`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"1e2112df-506b-4bf7-82c6-c1022cc3014e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]total", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", "T", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{"b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", "q", " ", "T", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], 
            RowBox[{"b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], "-", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", 
            SuperscriptBox["v", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            SuperscriptBox["v", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], 
           RowBox[{"2", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}]}]]}], ")"}], " ", 
        "\[Epsilon]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"6", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"5", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"6", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"9", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"83", "+", 
              RowBox[{"45", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"30", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}], " ", "\[Epsilon]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"5", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"9", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1817", "+", 
              RowBox[{"495", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"90", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{"5", " ", "q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"9", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"75", " ", "\[Alpha]"}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"15", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "539"}], "-", 
              RowBox[{"135", " ", "\[Alpha]"}], "+", 
              RowBox[{"90", " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"30", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"5", " ", "q", " ", 
             SuperscriptBox["v", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], 
            RowBox[{"b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "3"]}]]}], "+", 
          FractionBox[
           RowBox[{"25", " ", "q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], 
           RowBox[{"2", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}]}]]}], ")"}], " ", 
        "\[Epsilon]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "q", " ", 
                SuperscriptBox["v", "6"]}], "+", 
               RowBox[{"q", " ", 
                SuperscriptBox["v", "6"], " ", "\[Alpha]"}]}], ")"}]}], 
            RowBox[{"b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]]}], "+", 
          FractionBox[
           RowBox[{"30", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"6", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "2"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"16", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "-", 
             RowBox[{"6", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"6", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"7", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"2", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"144", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3536"}], " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"207", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"2920", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "-", 
             RowBox[{"576", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"768", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"1536", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"576", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"768", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "+", 
             RowBox[{"1536", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "+", 
             RowBox[{"576", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "-", 
             RowBox[{"768", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"1536", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"576", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"768", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}], "-", 
             RowBox[{"1536", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}], "-", 
             RowBox[{"576", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"32", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2560", " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "+", 
             RowBox[{"69", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "+", 
             RowBox[{"1568", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{"144", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"256", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"512", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"192", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"256", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "-", 
             RowBox[{"512", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "-", 
             RowBox[{"192", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "+", 
             RowBox[{"256", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"512", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"192", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"256", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}], "+", 
             RowBox[{"512", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}], "+", 
             RowBox[{"192", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", "\[Sigma]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
       ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.948267476415935*^9, 3.948267508828638*^9}, {
  3.949561003410853*^9, 3.949561014533722*^9}, {3.949561061806012*^9, 
  3.949561062718478*^9}},ExpressionUUID->"51a1e9fd-f3fd-4cd8-bb6e-\
94990ac5e43f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frequency domain", "Subsection",
 CellChangeTimes->{{3.949733457700186*^9, 
  3.949733461690935*^9}},ExpressionUUID->"1d617774-e7d7-48f0-84d1-\
52b9ba2663dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BtermFT", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "q", " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "b"], "+", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "q", " ", "\[Epsilon]", " ", "\[Omega]", " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "b"], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", "b"}]], "q", " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
       RowBox[{"4", " ", "\[Omega]", " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
       RowBox[{"4", " ", "EulerGamma", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Omega]", "4"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            FractionBox["3", "2"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
          SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", "16", "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "\[Omega]"}], "]"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["3", "2"], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], ",", 
          SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"-", "\[Omega]"}], "]"}], "-", 
          RowBox[{"Log", "[", "\[Omega]", "]"}]}], ")"}]}], "-", 
       RowBox[{"4", " ", "EulerGamma", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Omega]", "4"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            FractionBox["3", "2"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
          SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
        RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", "16", "]"}], " ", 
        RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "+", 
       RowBox[{"8", " ", "\[Omega]", " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "2"], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"Log", "[", "\[Omega]", "]"}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"-", 
              FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", "0", "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"-", 
              FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", "0", "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"-", 
              FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", "0", "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", 
              RowBox[{"-", 
               FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"-", 
              FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", "0", "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SqrtBox["\[Pi]"], " ", "\[Omega]", " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", "0", "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", "0", "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SqrtBox["\[Pi]"], " ", "\[Omega]", " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", "0", "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", "0", "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["\[Pi]"], " ", "\[Omega]", " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", "0", "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]], " ", "\[Omega]", " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox["\[Pi]"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["\[Pi]"], " ", "\[Omega]", " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["\[Pi]"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["\[Pi]"], " ", "\[Omega]", " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "\[Omega]"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox["\[Pi]"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SqrtBox["\[Pi]"], " ", "\[Omega]", " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox["v", "2"], " ", "\[Omega]", " ", 
          RowBox[{"BesselK", "[", 
           RowBox[{"1", ",", "\[Omega]"}], "]"}]}], 
         RowBox[{"2", " ", "b"}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Omega]"}]], " ", "\[Pi]", " ", "q", " ", 
         SuperscriptBox["v", "2"], " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "-", 
           RowBox[{"4", " ", "\[Alpha]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", "\[Omega]", " ", 
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "\[Omega]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"4", " ", "b"}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"16", " ", "b", " ", 
          SqrtBox["\[Pi]"]}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[Omega]"}]], " ", "q", " ", 
        SuperscriptBox["v", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"22", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Omega]"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", "\[Omega]"}], "-", 
          RowBox[{"208", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Omega]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", "\[Omega]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Omega]", " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"1", ",", "\[Omega]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["1", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"-", "\[Omega]"}], "]"}], "-", 
             RowBox[{"Log", "[", "\[Omega]", "]"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
             RowBox[{"3", " ", "\[Omega]", " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"1", ",", "\[Omega]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["3", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"-", "\[Omega]"}], "]"}], "-", 
             RowBox[{"Log", "[", "\[Omega]", "]"}]}], ")"}]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"216", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"216", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"216", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["3", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"108", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"220", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", "\[Omega]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"108", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"220", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"108", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"220", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"208", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", "\[Omega]", 
           " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", "\[Alpha]", 
           " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"54", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"54", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"110", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", "\[Omega]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"54", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"54", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"110", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"54", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"54", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"110", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"22", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["3", "2"], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"8", " ", "\[Alpha]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["3", "2"], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "4"], " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[Omega]", " ", 
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
           RowBox[{"10", " ", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "\[Omega]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"32", " ", "b"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Omega]"}]], " ", "\[Pi]", " ", "q", " ", 
         SuperscriptBox["v", "4"], " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "53"}], "-", 
           RowBox[{"16", " ", "\[Alpha]"}], "-", 
           RowBox[{"129", " ", "\[Omega]"}], "-", 
           RowBox[{"48", " ", "\[Alpha]", " ", "\[Omega]"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
            SuperscriptBox["\[Omega]", "3"], " ", 
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "\[Omega]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"128", " ", "b"}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4096", " ", "b", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox["\[Omega]", "3"]}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[Omega]"}]], " ", "q", " ", 
        SuperscriptBox["v", "4"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "17744"}], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "4"]}], "-", 
          RowBox[{"12032", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"]}], "-", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"]}], "-", 
          RowBox[{"2064", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "5"]}], "-", 
          RowBox[{"768", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"]}], "-", 
          RowBox[{"15360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"35840", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"32768", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"4096", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"10944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"9216", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"61440", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}], "2"]}], "-", 
          RowBox[{"24576", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}], "2"]}], "-", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}], "2"]}], "-", 
          RowBox[{"61440", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}], "2"]}], "-", 
          RowBox[{"24576", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}], "2"]}], "-", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}], "2"]}], "+", 
          RowBox[{"56064", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"24576", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"1376", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"184320", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"73728", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"36864", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"36864", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"24576", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"4096", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"5504", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"3840", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"576", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"80", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["7", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "4"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"9216", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"1376", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"18432", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "+", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "+", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "+", 
          RowBox[{"2752", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "-", 
          RowBox[{"128", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"45", "+", 
                RowBox[{"16", " ", "\[Alpha]"}]}], ")"}], " ", "\[Omega]", 
              " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"380", "+", 
                RowBox[{"224", " ", "\[Alpha]"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"1", ",", "\[Omega]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["1", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"-", "\[Omega]"}], "]"}], "-", 
             RowBox[{"Log", "[", "\[Omega]", "]"}]}], ")"}]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"288", "+", 
                RowBox[{"192", " ", "\[Alpha]"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"45", "+", 
                RowBox[{"16", " ", "\[Alpha]"}]}], ")"}], " ", "\[Omega]", 
              " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"1", ",", "\[Omega]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["3", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"-", "\[Omega]"}], "]"}], "-", 
             RowBox[{"Log", "[", "\[Omega]", "]"}]}], ")"}]}], "-", 
          RowBox[{"36864", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"24576", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"4096", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"5504", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"3840", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"576", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"80", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["7", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "4"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"9216", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"1024", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"1376", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"512", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"18432", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"2752", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"18432", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"2752", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"1024", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"18432", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "-", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "-", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "-", 
          RowBox[{"2752", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "-", 
          RowBox[{"1024", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "-", 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"24320", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"8192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"24320", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"8192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"24320", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"8192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"110208", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"61440", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"8192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2304", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"39168", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"110208", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"61440", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"8192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2304", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"39168", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"110208", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"61440", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"8192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2304", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"39168", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"61440", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"24576", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"61440", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"24576", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"30720", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["5", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["5", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", 
                 RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"20480", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["3", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"8192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["3", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["3", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"73728", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"49152", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"8192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2304", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"34560", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"55104", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"30720", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"4096", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"18432", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"116864", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"63488", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"8192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"768", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"55104", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"30720", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4096", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"18432", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"116864", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"63488", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"8192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"768", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"55104", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"30720", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"4096", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"18432", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"116864", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"63488", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"8192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"768", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"17280", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"97280", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"57344", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"8192", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"768", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2218", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["9", "2"], ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"4", ",", "4", ",", "4"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"1504", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", "\[Alpha]", 
           " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["9", "2"], ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"4", ",", "4", ",", "4"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"256", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["9", "2"], ",", "5"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"4", ",", "4", ",", "4"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"129", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["11", "2"], ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"5", ",", "5", ",", "5"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", "\[Alpha]", 
           " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["11", "2"], ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"5", ",", "5", ",", "5"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"18432", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"12288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2752", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"1024", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"27552", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"15360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"27648", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"15360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"58432", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"31744", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4096", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"3136", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"27552", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"15360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"27648", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"15360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"58432", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"31744", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4096", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"3136", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"27552", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"15360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"27648", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"15360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2048", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"58432", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"31744", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"4096", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"3136", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"1024", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"15360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"2218", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["9", "2"], "}"}], ",", 
               RowBox[{"{", "5", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"4", ",", "4", ",", "4"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"1504", " ", "\[Alpha]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["9", "2"], "}"}], ",", 
               RowBox[{"{", "5", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"4", ",", "4", ",", "4"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"256", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["9", "2"], "}"}], ",", 
               RowBox[{"{", "5", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"4", ",", "4", ",", "4"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"129", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["11", "2"], "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"5", ",", "5", ",", "5"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"48", " ", "\[Alpha]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["11", "2"], "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"5", ",", "5", ",", "5"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"15360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Alpha]", 
           " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}],
     "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox["v", "6"], " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "52"}], " ", "\[Omega]", " ", 
             RowBox[{"BesselK", "[", 
              RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"88", "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
             RowBox[{"BesselK", "[", 
              RowBox[{"1", ",", "\[Omega]"}], "]"}]}]}], ")"}]}], 
         RowBox[{"384", " ", "b"}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Omega]"}]], " ", "\[Pi]", " ", "q", " ", 
         SuperscriptBox["v", "6"], " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"1401", "+", 
           RowBox[{"444", " ", "\[Alpha]"}], "+", 
           RowBox[{"3577", " ", "\[Omega]"}], "+", 
           RowBox[{"1404", " ", "\[Alpha]", " ", "\[Omega]"}], "-", 
           RowBox[{"1445", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{"540", " ", "\[Alpha]", " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"9", " ", "\[Alpha]"}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "3"], " ", 
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "272"}], "-", 
              RowBox[{"120", " ", "\[Alpha]"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "\[Omega]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"6144", " ", "b"}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2359296", " ", "b", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox["\[Omega]", "4"]}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[Omega]"}]], " ", "q", " ", 
        SuperscriptBox["v", "6"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1196352"}], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "5"]}], "-", 
          RowBox[{"845568", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"]}], "-", 
          RowBox[{"147456", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"]}], "-", 
          RowBox[{"2879808", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "6"]}], "-", 
          RowBox[{"2246400", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"]}], "-", 
          RowBox[{"442368", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"]}], "-", 
          RowBox[{"277440", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "7"]}], "-", 
          RowBox[{"103680", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"]}], "+", 
          RowBox[{"2211840", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"442368", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"9142272", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"9437184", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"589824", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"20096256", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"9280512", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"2949120", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"15360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"125952", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"55296", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"8847360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}], "2"]}], "-", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}], "2"]}], "-", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}], "2"]}], "+", 
          RowBox[{"44236800", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}], "2"]}], "+", 
          RowBox[{"17694720", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}], "2"]}], "+", 
          RowBox[{"8847360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "\[Omega]"}], "]"}], "2"]}], "+", 
          RowBox[{"10936320", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"6782976", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"589824", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"1330944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"841728", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"414720", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"700416", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"147456", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"3840", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"8847360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"44236800", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"17694720", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"8847360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"26542080", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "\[Omega]"}], "]"}], "2"]}], "+", 
          RowBox[{"10616832", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "\[Omega]"}], "]"}], "2"]}], "+", 
          RowBox[{"5308416", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "\[Omega]"}], "]"}], "2"]}], "+", 
          RowBox[{"503808", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"221184", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"3366912", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"2801664", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"589824", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"15360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"442368", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"115200", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"1534464", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"663552", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"184320", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["7", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "4"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"92160", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["7", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "4"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"32000", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "11"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["7", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "4"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"2800", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "12"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["9", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"5", ",", "5"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"125952", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"55296", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"841728", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"700416", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"147456", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"3840", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "11"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"251904", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "+", 
          RowBox[{"110592", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "+", 
          RowBox[{"1683456", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "+", 
          RowBox[{"1400832", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "+", 
          RowBox[{"294912", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "+", 
          RowBox[{"7680", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}]}], "-", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Omega]", " ", 
              RowBox[{"(", 
               RowBox[{"4024", "+", 
                RowBox[{"3024", " ", "\[Alpha]"}], "+", 
                RowBox[{"576", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"25", " ", 
                 SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1464", "+", 
                RowBox[{"192", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"179", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "+", 
                RowBox[{"24", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"44", "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], 
              " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"1", ",", "\[Omega]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["1", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"-", "\[Omega]"}], "]"}], "-", 
             RowBox[{"Log", "[", "\[Omega]", "]"}]}], ")"}]}], "+", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"64", "+", 
                RowBox[{"27", " ", "\[Alpha]"}]}], ")"}], " ", "\[Omega]", 
              " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2012", "+", 
                RowBox[{"1512", " ", "\[Alpha]"}], "+", 
                RowBox[{"288", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"25", " ", 
                 SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"1", ",", "\[Omega]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["3", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"-", "\[Omega]"}], "]"}], "-", 
             RowBox[{"Log", "[", "\[Omega]", "]"}]}], ")"}]}], "-", 
          RowBox[{"503808", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"221184", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"3366912", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"2801664", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"589824", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"15360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"442368", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"115200", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"1534464", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"663552", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["5", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"184320", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["7", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "4"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"92160", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["7", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "4"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"32000", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "11"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["7", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "4"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"2800", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "12"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["9", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"5", ",", "5"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"125952", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"55296", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"841728", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"700416", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"147456", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"3840", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "11"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", 
               FractionBox["3", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"251904", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"110592", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"1683456", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"1400832", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"294912", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"7680", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"251904", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"110592", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"1683456", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"1400832", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"294912", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"7680", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox["\[Omega]", "4"]}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "-", 
          RowBox[{"251904", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "-", 
          RowBox[{"110592", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "-", 
          RowBox[{"1683456", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "-", 
          RowBox[{"1400832", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "-", 
          RowBox[{"294912", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "-", 
          RowBox[{"7680", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}], "+", 
          RowBox[{"245760", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["7", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"245760", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["7", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"245760", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["7", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"4399104", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"614400", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4399104", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"614400", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"4399104", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"614400", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"20434944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"13860864", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2359296", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"614400", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"9719808", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"20434944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"13860864", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2359296", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"614400", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"9719808", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"20434944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"13860864", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2359296", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"614400", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"9719808", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"30652416", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"20791296", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"7213056", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2654208", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"39303168", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"23887872", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"307200", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"30652416", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"20791296", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"7213056", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2654208", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"39303168", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"23887872", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"307200", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"30652416", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"20791296", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"7213056", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2654208", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"39303168", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"23887872", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"307200", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"4423680", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"8847360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"13271040", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"5308416", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"2654208", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"22118400", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"8847360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"4423680", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"8847360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"], ",", 
                 FractionBox["7", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"], ",", 
                 FractionBox["7", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"], ",", 
                 FractionBox["7", "2"]}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"245760", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "12"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["7", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["7", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "4"}], ",", 
                 RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["7", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["5", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["5", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", 
                 RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["5", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["5", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", 
                 RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"614400", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "11"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["5", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["5", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", 
                 RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["5", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"9437184", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["3", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"9437184", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["3", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2359296", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["3", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"614400", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "10"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["3", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"8183808", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["3", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["3", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"6291456", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2654208", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"24723456", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"18579456", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"307200", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"15326208", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"10395648", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"15968256", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"10616832", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"76800", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"37641216", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"24920064", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"4128768", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2353152", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"15326208", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"10395648", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"15968256", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"10616832", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"76800", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"37641216", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"24920064", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"4128768", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2353152", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"15326208", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"10395648", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"15968256", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"10616832", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"76800", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"37641216", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"24920064", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4128768", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2353152", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"12361728", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"9289728", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"76800", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"17989632", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"12976128", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2359296", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2199552", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"74772", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["11", "2"], ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"5", ",", "5", ",", "5"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"52848", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", "\[Alpha]", 
           " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["11", "2"], ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"5", ",", "5", ",", "5"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"9216", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["11", "2"], ",", "6"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"5", ",", "5", ",", "5"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"89994", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["13", "2"], ",", "7"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"6", ",", "6", ",", "6"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"70200", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", "\[Alpha]", 
           " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["13", "2"], ",", "7"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"6", ",", "6", ",", "6"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"13824", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["13", "2"], ",", "7"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"6", ",", "6", ",", "6"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"4335", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["15", "2"], ",", "8"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"7", ",", "7", ",", "7"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"1620", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", "\[Alpha]", 
           " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["15", "2"], ",", "8"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"7", ",", "7", ",", "7"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"251904", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"110592", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"1683456", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"1400832", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"294912", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"7680", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"17694720", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"7077888", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"], ",", 
                 FractionBox["1", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"8847360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["3", "2"], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["3", "2"], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"1769472", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["3", "2"], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"17694720", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["3", "2"], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"7077888", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["3", "2"], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                FractionBox["3", "2"], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"7663104", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"5197824", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"7984128", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"5308416", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"290304", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"110592", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"18820608", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"12460032", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2064384", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2860032", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"1843200", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"294912", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"7680", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"7663104", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"5197824", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"7984128", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"5308416", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"290304", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"110592", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"18820608", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"12460032", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2064384", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2860032", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"1843200", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"294912", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"7680", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"7663104", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"5197824", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"7984128", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"5308416", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "6"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"290304", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"110592", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "8"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"18820608", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"12460032", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2064384", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "5"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"2860032", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"1843200", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"294912", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "7"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "-", 
          RowBox[{"7680", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "9"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "+", 
          RowBox[{"2211840", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"442368", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"2211840", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"442368", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"2211840", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "3", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           "\[Alpha]", " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "3", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"442368", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Pi]", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", "\[Omega]", " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "3", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"], ",", 
                 FractionBox["5", "2"]}], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
          RowBox[{"74772", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["11", "2"], "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"5", ",", "5", ",", "5"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"52848", " ", "\[Alpha]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["11", "2"], "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"5", ",", "5", ",", "5"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"9216", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["11", "2"], "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"5", ",", "5", ",", "5"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"89994", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["13", "2"], "}"}], ",", 
               RowBox[{"{", "7", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"6", ",", "6", ",", "6"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"70200", " ", "\[Alpha]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["13", "2"], "}"}], ",", 
               RowBox[{"{", "7", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"6", ",", "6", ",", "6"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"13824", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["13", "2"], "}"}], ",", 
               RowBox[{"{", "7", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"6", ",", "6", ",", "6"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"4335", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["15", "2"], "}"}], ",", 
               RowBox[{"{", "8", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"7", ",", "7", ",", "7"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"1620", " ", "\[Alpha]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["15", "2"], "}"}], ",", 
               RowBox[{"{", "8", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"7", ",", "7", ",", "7"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"2211840", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "2"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"884736", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "\[Alpha]", 
           " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "2"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
          RowBox[{"442368", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "4"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "2"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", 
                 FractionBox["3", "2"]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 FractionBox["3", "2"]}], "}"}]}], "}"}], ",", 
             SuperscriptBox["\[Omega]", "2"]}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.949737209311393*^9, 
  3.949737222530439*^9}},ExpressionUUID->"77083b4d-5055-4363-9e0f-\
a26d021ea352"],

Cell[BoxData[
 RowBox[{"\[Psi]totalFT", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Eta]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "q", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[Epsilon]", " ", 
         "\[Omega]", " ", 
         RowBox[{"BesselK", "[", 
          RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "b"]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "q", " ", 
        SuperscriptBox["v", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "b"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "q", " ", 
        SuperscriptBox["v", "5"], " ", "\[Epsilon]", " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"(", 
            RowBox[{"83", "+", 
             RowBox[{"45", " ", "\[Alpha]"}]}], ")"}], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", 
             RowBox[{"9", " ", "\[Alpha]"}]}], ")"}], " ", "\[Omega]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}]}], ")"}]}], 
       RowBox[{"45", " ", "b"}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"90", " ", "b"}]], 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[Omega]"}]], " ", "\[Pi]", " ", "q", " ", 
        SuperscriptBox["v", "5"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"75", " ", "\[Alpha]"}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", "\[Omega]", 
           " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"160", "+", 
             RowBox[{"99", " ", "\[Alpha]"}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
              RowBox[{"(", 
               RowBox[{"14", "+", 
                RowBox[{"9", " ", "\[Alpha]"}]}], ")"}], " ", 
              SuperscriptBox["\[Omega]", "2"], " ", 
              RowBox[{"BesselK", "[", 
               RowBox[{"1", ",", "\[Omega]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[Omega]"}]], " ", "\[Pi]", " ", "q", " ", 
        SuperscriptBox["v", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], 
       RowBox[{"4", " ", "b"}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", "b", " ", 
         SqrtBox["\[Pi]"]}]], 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[Omega]"}]], " ", "q", " ", 
        SuperscriptBox["v", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Omega]"}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Omega]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["5", "2"], ",", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["3", "2"], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["5", "2"], "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}]}], ")"}]}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Omega]"}]], " ", "\[Pi]", " ", "q", " ", 
         SuperscriptBox["v", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"10", " ", "\[Omega]"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
        RowBox[{"8", " ", "b"}]]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"576", " ", "b", " ", 
         SqrtBox["\[Pi]"]}]], 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[Omega]"}]], " ", "q", " ", 
        SuperscriptBox["v", "6"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"288", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Omega]"}], "+", 
          RowBox[{"288", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", "\[Omega]"}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", "\[Omega]"}], "-", 
          RowBox[{"576", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"720", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"216", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"360", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "3"]}], "-", 
          RowBox[{"180", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"]}], "+", 
          RowBox[{"12224", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"1536", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"3", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"828", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"6304", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"3072", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"3", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"288", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"1152", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", "EulerGamma", 
           " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"1152", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"3", "/", "2"}]], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"180", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"2688", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Omega]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"2112", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", "\[Omega]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"384", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", "\[Omega]", " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"1440", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "-", 
          RowBox[{"720", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "8", "]"}]}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "8", "]"}]}], "+", 
          RowBox[{"384", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "8", "]"}]}], "+", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "v", "]"}]}], "+", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "v", "]"}]}], "+", 
          RowBox[{"2304", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "v", "]"}]}], "+", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Sigma]", "]"}]}], "+", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Sigma]", "]"}]}], "+", 
          RowBox[{"2304", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Sigma]", "]"}]}], "+", 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"1152", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Omega]"], " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "\[Omega]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Omega]", "]"}]}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], "2"], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["3", "2"], ",", "2"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"10", " ", "\[Alpha]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["5", "2"], ",", "3"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"90", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["7", "2"], ",", "4"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"45", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Omega]"}]], " ", "\[Pi]", " ", "\[Alpha]", 
           " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["7", "2"], ",", "4"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"288", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["3", "2"], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"288", " ", "\[Alpha]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["3", "2"], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "-", 
          RowBox[{"72", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["3", "2"], "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"288", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["5", "2"], "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"360", " ", "\[Alpha]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["5", "2"], "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"108", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["5", "2"], "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"90", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["7", "2"], "}"}], ",", 
               RowBox[{"{", "4", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}], "+", 
          RowBox[{"45", " ", "\[Alpha]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["7", "2"], "}"}], ",", 
               RowBox[{"{", "4", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "\[Omega]"}]}], "]"}]}]}], ")"}]}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9497334723653717`*^9, 
  3.949733474674448*^9}},ExpressionUUID->"589c48cf-48e5-41e9-8b81-\
47e217f34bf9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["d", "\[Mu]"], "\[Psi]"}], 
  TraditionalForm]],ExpressionUUID->"6e2908ca-507b-4637-87d4-048a9ac573ef"]], \
"Section",
 CellChangeTimes->{{3.948501928797043*^9, 
  3.9485019385855303`*^9}},ExpressionUUID->"b851d3bb-5045-4206-879b-\
f5c62990e72d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dt\[Psi]", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "q", " ", "T", " ", 
                SuperscriptBox["v", "4"]}], "+", 
               RowBox[{"q", " ", "T", " ", 
                SuperscriptBox["v", "4"], " ", "\[Alpha]"}]}], ")"}]}], 
            RowBox[{"b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "3"]}]]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "4"]}], "+", 
              RowBox[{"q", " ", "T", " ", 
               SuperscriptBox["v", "4"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], ")"}], " ", 
        "\[Epsilon]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "q", " ", "T", " ", 
                SuperscriptBox["v", "4"]}], "+", 
               RowBox[{"q", " ", "T", " ", 
                SuperscriptBox["v", "4"], " ", "\[Alpha]"}]}], ")"}]}], 
            RowBox[{"b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]]}], "+", 
          FractionBox[
           RowBox[{"17", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "4"]}], "+", 
              RowBox[{"q", " ", "T", " ", 
               SuperscriptBox["v", "4"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"30", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"33", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"6", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            SuperscriptBox["v", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "q", " ", 
             SuperscriptBox["v", "3"]}], "-", 
            RowBox[{"3", " ", "q", " ", 
             SuperscriptBox["v", "3"], " ", "\[Alpha]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}], " ", "\[Epsilon]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"23", "+", 
              RowBox[{"33", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", 
               SuperscriptBox["v", "3"]}], "+", 
              RowBox[{"3", " ", "q", " ", 
               SuperscriptBox["v", "3"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "3"], " ", 
               RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
              RowBox[{"3", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "3"], " ", "\[Alpha]", " ", 
               RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "3"], " ", 
               RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
              RowBox[{"3", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "3"], " ", "\[Alpha]", " ", 
               RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"5", " ", "q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"9", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"126", "+", 
              RowBox[{"85", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"15", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"778", "+", 
              RowBox[{"615", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"30", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}], " ", "\[Epsilon]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"35", " ", "q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"9", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1310"}], "-", 
              RowBox[{"815", " ", "\[Alpha]"}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], 
           RowBox[{"6", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8149"}], "-", 
              RowBox[{"3315", " ", "\[Alpha]"}], "+", 
              RowBox[{"180", " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], 
           RowBox[{"90", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"35", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"9", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "598"}], "-", 
              RowBox[{"285", " ", "\[Alpha]"}], "+", 
              RowBox[{"90", " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"6", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"5", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "66"}], " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "5"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"25", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "5"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"30", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "5"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"205", " ", "q", " ", "T", " ", 
             SuperscriptBox["v", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], 
            RowBox[{"6", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "3"]}]]}], "+", 
          FractionBox[
           RowBox[{"35", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "6"]}], "+", 
              RowBox[{"q", " ", "T", " ", 
               SuperscriptBox["v", "6"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"17", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "6"]}], "+", 
              RowBox[{"q", " ", "T", " ", 
               SuperscriptBox["v", "6"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], ")"}], " ", 
        "\[Epsilon]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"280", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "6"]}], "+", 
              RowBox[{"q", " ", "T", " ", 
               SuperscriptBox["v", "6"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"280", " ", "q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "+", 
          FractionBox[
           RowBox[{"30", " ", "q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "3"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"40", " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "+", 
             RowBox[{"140", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{"60", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"378", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"57", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"66", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"3", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "2"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "44"}], " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"154", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "-", 
             RowBox[{"66", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"6", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"39", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"18", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"96", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8416", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"]}], "+", 
             RowBox[{"1536", " ", "EulerGamma", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{
             "768", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "q", " ", "T", 
              " ", 
              SuperscriptBox["v", "6"]}], "+", 
             RowBox[{"351", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"9616", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{"5376", " ", "EulerGamma", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "-", 
             RowBox[{
             "2688", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "q", " ", "T", 
              " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "-", 
             RowBox[{"6912", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"2304", " ", "EulerGamma", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{
             "1152", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "q", " ", "T", 
              " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"768", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"2688", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"1152", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"1536", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"5376", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"2304", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"2304", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "+", 
             RowBox[{"8064", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "+", 
             RowBox[{"3456", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "+", 
             RowBox[{"768", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"2688", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"1152", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"768", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "\[Sigma]t", "]"}]}], "-", 
             RowBox[{"2688", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "\[Sigma]t", "]"}]}], "-", 
             RowBox[{"1152", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", "\[Sigma]t", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"192", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "96896"}], " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"7680", " ", "EulerGamma", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"]}], "+", 
             RowBox[{
             "3840", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "q", " ", "T", 
              " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"1755", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"]}], "+", 
             RowBox[{"11264", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "-", 
             RowBox[{"26880", " ", "EulerGamma", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{
             "13440", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "q", " ", "T", 
              " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "-", 
             RowBox[{"540", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{"29856", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"11520", " ", "EulerGamma", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
             "5760", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "q", " ", "T", 
              " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"405", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"3840", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"13440", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"5760", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"7680", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"26880", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"11520", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"11520", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "-", 
             RowBox[{"40320", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "-", 
             RowBox[{"17280", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "-", 
             RowBox[{"3840", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"13440", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"5760", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"3840", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "\[Sigma]t", "]"}]}], "+", 
             RowBox[{"13440", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "\[Sigma]t", "]"}]}], "+", 
             RowBox[{"5760", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Log", "[", "\[Sigma]t", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.948493027404606*^9, 3.948493033336443*^9}, 
   3.948493071271627*^9, {3.9485201714902973`*^9, 3.948520172867963*^9}, 
   3.948523649201193*^9, 3.94874970798166*^9, {3.949561067830908*^9, 
   3.949561068650051*^9}},ExpressionUUID->"48ab5812-c1b1-4d9c-b763-\
ad6e94e1805a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dr\[Psi]", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "q", " ", "T", " ", 
         SuperscriptBox["v", "3"], " ", "\[Epsilon]"}], 
        RowBox[{"3", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "3"]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"8", " ", "q", " ", 
            SuperscriptBox["v", "3"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            SuperscriptBox["v", "3"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"5", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"43", "+", 
              RowBox[{"40", " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"15", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], ")"}], " ", 
        "\[Epsilon]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"q", " ", "T", " ", 
             SuperscriptBox["v", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"1151", "+", 
               RowBox[{"990", " ", "\[Alpha]"}]}], ")"}]}], 
            RowBox[{"45", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]]}], "+", 
          FractionBox[
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "5"]}], "+", 
              RowBox[{"3", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "5"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"10", " ", "q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"73", "+", 
              RowBox[{"50", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"5", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"542", "+", 
              RowBox[{"575", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"15", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"35", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "q", " ", 
                SuperscriptBox["v", "6"]}], "+", 
               RowBox[{"q", " ", 
                SuperscriptBox["v", "6"], " ", "\[Alpha]"}]}], ")"}]}], 
            RowBox[{"3", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]]}], "+", 
          FractionBox[
           RowBox[{"40", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", 
               SuperscriptBox["v", "6"]}], "+", 
              RowBox[{"q", " ", 
               SuperscriptBox["v", "6"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", 
               SuperscriptBox["v", "6"]}], "+", 
              RowBox[{"q", " ", 
               SuperscriptBox["v", "6"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], ")"}], " ", "\[Epsilon]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"245", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "q", " ", 
                SuperscriptBox["v", "6"]}], "+", 
               RowBox[{"q", " ", 
                SuperscriptBox["v", "6"], " ", "\[Alpha]"}]}], ")"}]}], 
            RowBox[{"3", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "4"]}]]}], "+", 
          FractionBox[
           RowBox[{"245", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"200", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "6"]}], "+", 
              RowBox[{"3", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
              RowBox[{"8", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "6"], " ", 
               RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
              RowBox[{"4", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
               RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"192", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "3"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"40064", " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"189", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "+", 
             RowBox[{"21184", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "-", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{"576", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"2304", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"1152", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"2304", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "+", 
             RowBox[{"1152", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "-", 
             RowBox[{"2304", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"1152", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"2304", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "\[Sigma]r", "]"}]}], "-", 
             RowBox[{"1152", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "\[Sigma]r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"96", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "2"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5248"}], " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "+", 
             RowBox[{"63", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"3008", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "-", 
             RowBox[{"192", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"768", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"384", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"768", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "-", 
             RowBox[{"384", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "+", 
             RowBox[{"768", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"384", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"768", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "\[Sigma]r", "]"}]}], "+", 
             RowBox[{"384", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "\[Sigma]r", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9484930348456907`*^9, 3.948493042948978*^9}, 
   3.948493088502284*^9, 3.948749736293337*^9, {3.949561071593008*^9, 
   3.949561072494541*^9}},ExpressionUUID->"dde12470-4af4-440a-bc71-\
b34d0f03d5c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Phi]\[Psi]", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox["v", "3"], " ", "\[Epsilon]"}], 
         RowBox[{"3", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"q", " ", 
             SuperscriptBox["v", "3"]}], 
            RowBox[{"b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "3"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "4"]}], "-", 
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "4"], " ", "\[Alpha]"}]}], ")"}], " ", 
         "\[Epsilon]"}], 
        RowBox[{"b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "q", " ", "T", " ", 
                SuperscriptBox["v", "4"]}], "+", 
               RowBox[{"q", " ", "T", " ", 
                SuperscriptBox["v", "4"], " ", "\[Alpha]"}]}], ")"}]}], 
            RowBox[{"b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{"3", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"q", " ", 
             SuperscriptBox["v", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"217", "+", 
               RowBox[{"110", " ", "\[Alpha]"}]}], ")"}]}], 
            RowBox[{"30", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]]}], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", 
               SuperscriptBox["v", "5"]}], "+", 
              RowBox[{"q", " ", 
               SuperscriptBox["v", "5"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}], " ", "\[Epsilon]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"q", " ", 
             SuperscriptBox["v", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"1111", "+", 
               RowBox[{"560", " ", "\[Alpha]"}]}], ")"}]}], 
            RowBox[{"30", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"25", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", 
               SuperscriptBox["v", "5"]}], "+", 
              RowBox[{"q", " ", 
               SuperscriptBox["v", "5"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"25", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            SuperscriptBox["v", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"187", "+", 
              RowBox[{"100", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"10", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"25", " ", "q", " ", "T", " ", 
             SuperscriptBox["v", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], 
            RowBox[{"6", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"20", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "6"]}], "+", 
              RowBox[{"q", " ", "T", " ", 
               SuperscriptBox["v", "6"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]]}], ")"}], " ", 
        "\[Epsilon]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", 
               SuperscriptBox["v", "6"]}], "+", 
              RowBox[{"q", " ", 
               SuperscriptBox["v", "6"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"40", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "6"]}], "+", 
              RowBox[{"q", " ", "T", " ", 
               SuperscriptBox["v", "6"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "6"]}], "+", 
              RowBox[{"q", " ", "T", " ", 
               SuperscriptBox["v", "6"], " ", "\[Alpha]"}]}], ")"}]}], 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"40", " ", "q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19"}], "+", 
              RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"b", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "2"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", "q", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"8", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{"14", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"5", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"6", " ", "q", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"96", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5504"}], " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"63", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"]}], "-", 
             RowBox[{"2176", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]"}], "+", 
             RowBox[{"288", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"768", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"384", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"768", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "+", 
             RowBox[{"384", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], "]"}]}], "-", 
             RowBox[{"768", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"384", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"768", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", 
              RowBox[{"Log", "[", "\[Sigma]phi", "]"}]}], "-", 
             RowBox[{"384", " ", "q", " ", "T", " ", 
              SuperscriptBox["v", "6"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "\[Sigma]phi", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9484930441759453`*^9, 3.948493050201912*^9}, 
   3.948493105643531*^9, 3.948749666478324*^9, {3.949561076058774*^9, 
   3.949561079446745*^9}},ExpressionUUID->"5fcccfd1-eaaf-4e1e-8d4d-\
4fcd34965902"]
}, Closed]],

Cell[CellGroupData[{

Cell["Components of the force", "Section",
 CellChangeTimes->{{3.949560798838449*^9, 
  3.949560816465496*^9}},ExpressionUUID->"cc62bf12-b403-47f5-9a5e-\
877fa5faf88d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ft", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "4"], " ", "\[Epsilon]"}], 
        RowBox[{"3", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["T", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", "T", " ", 
         SuperscriptBox["v", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"T", "+", 
              SuperscriptBox["T", "3"]}], ")"}]}], "-", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "53"}], "-", 
           RowBox[{"10", " ", "\[Alpha]"}], "+", 
           RowBox[{
            SuperscriptBox["T", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"173", "+", 
              RowBox[{"10", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["T", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"26", "+", 
              RowBox[{"20", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
         "\[Epsilon]"}], 
        RowBox[{"30", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"90", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "6"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{"79", "+", 
                RowBox[{"18", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"139", "+", 
                RowBox[{"93", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"881", "+", 
                RowBox[{"132", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["T", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"671", "-", 
                RowBox[{"60", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["T", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"43", "+", 
                RowBox[{"20", " ", "\[Alpha]"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"329", "+", 
                RowBox[{"60", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9495608852549267`*^9, 
  3.949560888279292*^9}},ExpressionUUID->"bd12caf7-3b2e-41b6-93ed-\
8c77459d7a9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fr", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"], " ", "T", " ", 
         SuperscriptBox["v", "3"], " ", "\[Epsilon]"}], 
        RowBox[{"3", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"T", "+", 
              SuperscriptBox["T", "3"]}], ")"}]}], "-", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", "T", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"20", " ", "\[Alpha]"}], "+", 
            RowBox[{
             SuperscriptBox["T", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", 
               RowBox[{"10", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
          "\[Epsilon]"}], 
         RowBox[{"15", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], "3"]}]]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"45", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "5"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"T", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"476", "-", 
             RowBox[{"135", " ", "\[Alpha]"}], "+", 
             RowBox[{
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"566", "+", 
                RowBox[{"405", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "38"}], "+", 
             RowBox[{
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"61", "-", 
                RowBox[{"110", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"10", " ", "\[Alpha]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"43", "+", 
                RowBox[{"20", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}], " ", 
          SuperscriptBox["v", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{"3", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]]}]]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"192", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "6"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2304", " ", "T"}], "+", 
          RowBox[{"4608", " ", 
           SuperscriptBox["T", "3"]}], "+", 
          RowBox[{"2304", " ", 
           SuperscriptBox["T", "5"]}], "-", 
          RowBox[{"1792", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]]}], "-", 
          RowBox[{"63", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]]}], "+", 
          RowBox[{"10240", " ", 
           SuperscriptBox["T", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]]}], "+", 
          RowBox[{"63", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]]}], "-", 
          RowBox[{"3200", " ", 
           SuperscriptBox["T", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]]}], "+", 
          RowBox[{"126", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]]}], "+", 
          RowBox[{"1152", " ", "T", " ", "\[Alpha]"}], "+", 
          RowBox[{"2304", " ", 
           SuperscriptBox["T", "3"], " ", "\[Alpha]"}], "+", 
          RowBox[{"1152", " ", 
           SuperscriptBox["T", "5"], " ", "\[Alpha]"}], "-", 
          RowBox[{"512", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", "\[Alpha]"}], "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", "\[Alpha]"}], "+", 
          RowBox[{"4736", " ", 
           SuperscriptBox["T", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", "\[Alpha]"}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", "\[Alpha]"}], "-", 
          RowBox[{"2368", " ", 
           SuperscriptBox["T", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", "\[Alpha]"}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", "\[Alpha]"}], "+", 
          RowBox[{"192", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "-", 
          RowBox[{"192", " ", 
           SuperscriptBox["T", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "-", 
          RowBox[{"384", " ", 
           SuperscriptBox["T", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["T", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "-", 
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "45"}], " ", "T"}], "+", 
             RowBox[{"68", " ", 
              SuperscriptBox["T", "3"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["T", "5"]}], "-", 
             RowBox[{"6", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["T", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["T", "4"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
          RowBox[{"192", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["T", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], "]"}]}], "-", 
          RowBox[{"768", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"Log", "[", "v", "]"}]}], "+", 
          RowBox[{"768", " ", 
           SuperscriptBox["T", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"Log", "[", "v", "]"}]}], "+", 
          RowBox[{"1536", " ", 
           SuperscriptBox["T", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"Log", "[", "v", "]"}]}], "-", 
          RowBox[{"384", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", "\[Alpha]", " ", 
           RowBox[{"Log", "[", "v", "]"}]}], "+", 
          RowBox[{"384", " ", 
           SuperscriptBox["T", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", "\[Alpha]", " ", 
           RowBox[{"Log", "[", "v", "]"}]}], "+", 
          RowBox[{"768", " ", 
           SuperscriptBox["T", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", "\[Alpha]", " ", 
           RowBox[{"Log", "[", "v", "]"}]}], "-", 
          RowBox[{"768", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"Log", "[", "\[Sigma]r", "]"}]}], "+", 
          RowBox[{"768", " ", 
           SuperscriptBox["T", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"Log", "[", "\[Sigma]r", "]"}]}], "+", 
          RowBox[{"1536", " ", 
           SuperscriptBox["T", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"Log", "[", "\[Sigma]r", "]"}]}], "-", 
          RowBox[{"384", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", "\[Alpha]", " ", 
           RowBox[{"Log", "[", "\[Sigma]r", "]"}]}], "+", 
          RowBox[{"384", " ", 
           SuperscriptBox["T", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", "\[Alpha]", " ", 
           RowBox[{"Log", "[", "\[Sigma]r", "]"}]}], "+", 
          RowBox[{"768", " ", 
           SuperscriptBox["T", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", "\[Alpha]", " ", 
           RowBox[{"Log", "[", "\[Sigma]r", "]"}]}]}], ")"}]}]}], ")"}]}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.949560847890085*^9, 
  3.949560854330367*^9}},ExpressionUUID->"fdb6e3fc-9493-428f-828c-\
6797b03b7173"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[Phi]", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["v", "3"], " ", "\[Epsilon]"}], 
         RowBox[{"3", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], "-", 
           RowBox[{"T", " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", "T", " ", 
          SuperscriptBox["v", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{"b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], "2"]}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"T", "+", 
              SuperscriptBox["T", "3"]}], ")"}]}], "-", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "53"}], "-", 
            RowBox[{"10", " ", "\[Alpha]"}], "+", 
            RowBox[{
             SuperscriptBox["T", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"157", "+", 
               RowBox[{"50", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
          "\[Epsilon]"}], 
         RowBox[{"30", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"30", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "5"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "269"}], "-", 
             RowBox[{"70", " ", "\[Alpha]"}], "+", 
             RowBox[{
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"781", "+", 
                RowBox[{"230", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "223"}], "-", 
             RowBox[{"60", " ", "\[Alpha]"}], "+", 
             RowBox[{
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"127", "+", 
                RowBox[{"40", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", "T", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}], " ", 
          SuperscriptBox["v", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{"6", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], "3"]}]]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"96", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "6"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "48"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", "T"}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["T", "3"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "5"]}], "-", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["T", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["T", "4"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"6", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1216"}], " ", "T"}], "-", 
             RowBox[{"63", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "T"}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["T", "3"]}], "-", 
             RowBox[{"63", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["T", "5"]}], "-", 
             RowBox[{"512", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "-", 
             RowBox[{"256", " ", 
              SuperscriptBox["T", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["T", "4"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "-", 
             RowBox[{"32", " ", "T", " ", "\[Alpha]"}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "T", " ", "\[Alpha]"}], "-", 
             
             RowBox[{"288", " ", 
              SuperscriptBox["T", "3"], " ", "\[Alpha]"}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "3"], " ", "\[Alpha]"}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["T", "5"], " ", "\[Alpha]"}], "-", 
             RowBox[{"256", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", "\[Alpha]"}], "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["T", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", "\[Alpha]"}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["T", "4"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", "\[Alpha]"}], "+", 
             RowBox[{"288", " ", "T", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "T", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["T", "3"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "3"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"192", " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"384", " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"768", " ", "T", " ", 
              RowBox[{"Log", "[", "\[Sigma]phi", "]"}]}], "-", 
             RowBox[{"768", " ", 
              SuperscriptBox["T", "3"], " ", 
              RowBox[{"Log", "[", "\[Sigma]phi", "]"}]}], "-", 
             RowBox[{"384", " ", "T", " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "\[Sigma]phi", "]"}]}], "-", 
             RowBox[{"384", " ", 
              SuperscriptBox["T", "3"], " ", "\[Alpha]", " ", 
              RowBox[{"Log", "[", "\[Sigma]phi", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.949560820046657*^9, 
  3.949560829327318*^9}},ExpressionUUID->"bd219748-a10c-4f25-ba4b-\
bf0a2e5349d2"]
}, Closed]]
},
WindowSize->{1141.2, 568.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"12eea734-5740-4191-9416-5e3448ca54ba"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 355, 8, 81, "Text",ExpressionUUID->"a6dc8dba-d0fd-40df-8c91-c90983a58eae"],
Cell[CellGroupData[{
Cell[934, 32, 166, 3, 67, "Section",ExpressionUUID->"62fa439d-b6ea-48f3-811c-3e061cfc58bd"],
Cell[CellGroupData[{
Cell[1125, 39, 163, 3, 54, "Subsection",ExpressionUUID->"cf0d7e14-379a-4534-916d-99937f31f770"],
Cell[1291, 44, 37315, 936, 1282, "Input",ExpressionUUID->"8a8a9aa5-e3ae-45a1-b46e-30ea3ecc95b7"],
Cell[38609, 982, 33507, 852, 1125, "Input",ExpressionUUID->"60e4c21f-8f64-4f8e-b786-6ea6b42dbb63"],
Cell[72119, 1836, 17656, 472, 727, "Input",ExpressionUUID->"89df9166-ad88-442c-91c0-30c269e49da6"],
Cell[89778, 2310, 22200, 586, 709, "Input",ExpressionUUID->"1e2112df-506b-4bf7-82c6-c1022cc3014e"],
Cell[111981, 2898, 20064, 503, 652, "Input",ExpressionUUID->"51a1e9fd-f3fd-4cd8-bb6e-94990ac5e43f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132082, 3406, 164, 3, 54, "Subsection",ExpressionUUID->"1d617774-e7d7-48f0-84d1-52b9ba2663dd"],
Cell[132249, 3411, 538793, 13134, 20779, "Input",ExpressionUUID->"77083b4d-5055-4363-9e0f-a26d021ea352"],
Cell[671045, 16547, 26869, 648, 910, "Input",ExpressionUUID->"589c48cf-48e5-41e9-8b81-47e217f34bf9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[697963, 17201, 311, 8, 54, "Section",ExpressionUUID->"b851d3bb-5045-4206-879b-f5c62990e72d"],
Cell[698277, 17211, 28920, 694, 920, "Input",ExpressionUUID->"48ab5812-c1b1-4d9c-b763-ad6e94e1805a"],
Cell[727200, 17907, 15683, 396, 523, "Input",ExpressionUUID->"dde12470-4af4-440a-bc71-b34d0f03d5c2"],
Cell[742886, 18305, 14546, 378, 521, "Input",ExpressionUUID->"5fcccfd1-eaaf-4e1e-8d4d-4fcd34965902"]
}, Closed]],
Cell[CellGroupData[{
Cell[757469, 18688, 168, 3, 53, "Section",ExpressionUUID->"cc62bf12-b403-47f5-9a5e-877fa5faf88d"],
Cell[757640, 18693, 6388, 185, 282, "Input",ExpressionUUID->"bd12caf7-3b2e-41b6-93ed-8c77459d7a9c"],
Cell[764031, 18880, 13729, 374, 478, "Input",ExpressionUUID->"fdb6e3fc-9493-428f-828c-6797b03b7173"],
Cell[777763, 19256, 11517, 310, 357, "Input",ExpressionUUID->"bd219748-a10c-4f25-ba4b-bf0a2e5349d2"]
}, Closed]]
}
]
*)


